Hierarchical Inference of the Lensing Convergence from Photometric Catalogs with Bayesian Graph Neural Networks

We present a Bayesian graph neural network (BGNN) that can estimate the weak lensing convergence ($\kappa$) from photometric measurements of galaxies along a given line of sight. The method is of particular interest in strong gravitational time delay cosmography (TDC), where characterizing the "external convergence" ($\kappa_{\rm ext}$) from the lens environment and line of sight is necessary for precise inference of the Hubble constant ($H_0$). Starting from a large-scale simulation with a $\kappa$ resolution of $\sim$1$'$, we introduce fluctuations on galaxy-galaxy lensing scales of $\sim$1$''$ and extract random sightlines to train our BGNN. We then evaluate the model on test sets with varying degrees of overlap with the training distribution. For each test set of 1,000 sightlines, the BGNN infers the individual $\kappa$ posteriors, which we combine in a hierarchical Bayesian model to yield constraints on the hyperparameters governing the population. For a test field well sampled by the training set, the BGNN recovers the population mean of $\kappa$ precisely and without bias, resulting in a contribution to the $H_0$ error budget well under 1\%. In the tails of the training set with sparse samples, the BGNN, which can ingest all available information about each sightline, extracts more $\kappa$ signal compared to a simplified version of the traditional method based on matching galaxy number counts, which is limited by sample variance. Our hierarchical inference pipeline using BGNNs promises to improve the $\kappa_{\rm ext}$ characterization for precision TDC. The implementation of our pipeline is available as a public Python package, Node to Joy.

==> desc-tex/test/make_publication_list.py <==
"""
Parse the LSST DESC bibtex file and write out the publication list as an html snippet, for inclusion on the public website.
"""

from __future__ import print_function
import bibtexparser

# ======================================================================

def lookup_journal(tex):
    """
    Return the name or acronym of the journal, given its tex macro.
    """
    plaintext = tex.replace('\\','')
    lookup = {'apj':'ApJ', 'apjs':'ApJS', 'aj':'AJ', 'mnras':'MNRAS', 'nature':'Nature', 'aap':'A&amp;A', 'pasp':'PASP', 'jcap':'JCAP'}
    try:
        journal = lookup[plaintext]
    except:
        journal = plaintext
    return journal

# ----------------------------------------------------------------------

def html_for(entry):
    """
    Return a single line of HTML displaying the bibtex entry provided, either to stdout or a file provided.
    """
    # First make the authorlist:
    names = entry['author'].replace('\n',' ').replace('{','').replace('}','').replace('~',' ').replace('\\','').replace("'",'').split(' and ')
    separator = ', '
    authorlist = separator.join(names)

    # Clean up the title:
    title = entry['title'].replace('{','').replace('}','')

    # Now get the journal details:
    journal = lookup_journal(entry['journal'])
    try:
        details = separator.join(['('+entry['year']+')', journal, entry['volume'], entry['pages']])+'.'
    except:
        details = separator.join(['('+entry['year']+')', journal])+'.'

    # And now the URLs:
    ADSurl = entry['adsurl']
    PDFurl = "https://arxiv.org/pdf/"+entry['eprint']
    bibcode = ADSurl.split('/')[-1]
    BIBurl = "http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode="+bibcode+"&amp;data_type=BIBTEX&amp;db_key=AST&amp;nocookieset=1"

    # Compose the single line string:
    line = '<li style="margin-bottom: 10px;">'+authorlist+' <em>"'+title+'"</em> '+details
    line += ' (<a href="'+ADSurl+'">ADS</a>, <a href="'+PDFurl+'">PDF</a>, <a href="'+BIBurl+'">bibtex</a>)'+'</li>'

    return line


# ======================================================================

if __name__ == '__main__':

    with open('../bib/lsstdesc.bib') as bibtex_file:
        db = bibtexparser.bparser.BibTexParser(common_strings=True).parse_file(bibtex_file)

    # Loop over the list of bibtex entries:
    print()
    for entry in db.entries:
        print(html_for(entry))
        print()

# ======================================================================


==> main.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<!-- ![](./header.png) -->\n",
    "<img src=\"./header.png\",width=100%>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Write Title Here\n",
    "\n",
    "*A. N. Author*\n",
    "\n",
    "Write abstract here."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Introduction\n",
    "============\n",
    "\n",
    "Write your introduction here!"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Method\n",
    "======\n",
    "\n",
    "Write about your methods here! Or change the sections to whatever you want!"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Results\n",
    "=======\n",
    "\n",
    "Write about your results here! Or don't!"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Conclusions\n",
    "===========\n",
    "\n",
    "Write about your conclusions here. You have drawn some, right?"
   ]
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [default]",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

